Dual-support smoothed particle hydrodynamics in solid: variational principle and implicit formulation

In this paper, we derive the dual-support smoothed particle hydrodynamics (DS-SPH) in solid in the framework of variational principle. The tangent stiffness matrix of SPH is obtained with ease, which can be served as the basis for implicit SPH. We propose a hourglass energy functional, which allows the direct derivation of hourglass force and hourglass tangent stiffness matrix. The dual-support is identified in all derivation based on variational principles and is automatically satisfied in the assembling of stiffness matrix. The implementation of stiffness matrix comprises with two steps, the nodal assembly based on deformation gradient and global assembly. Several numerical examples are presented to validate the method.

==> sphimplicit/BeamLineX_UxPlot.m <==
%plot of beam thick
C1=[-1.4063e-017,4.8867e-018,5.0777e-018,0,0,0,0.00068061,5.7611e-009,-6833.7,1325,740.42,1325,-2582,121.63,740.42,121.63,-2739.8,-1.7457e-007,5.7418e-008,3.2085e-008,5.7418e-008,9.6691e-009,5.2708e-009,3.2085e-008,5.2708e-009,2.8313e-009,1,0,1.5,2
-7.423e-007,2.9561e-006,-9.9086e-008,0,0,0,8.2509e-006,1.6211e-009,176.21,200.88,124.08,200.88,-507.59,-56.475,124.08,-56.475,-2.8163,1.0978e-008,8.7048e-009,5.3769e-009,8.7048e-009,-1.8653e-008,-2.4473e-009,5.3769e-009,-2.4473e-009,3.2199e-009,4,8,1.5,2
-1.2127e-007,8.5227e-008,4.5433e-008,0,0,0,0.00034872,5.2563e-008,-4316.2,620.91,602.52,620.91,63.884,124.4,602.52,124.4,52.739,-1.4504e-007,2.6906e-008,2.6109e-008,2.6906e-008,4.4764e-008,5.3907e-009,2.6109e-008,5.3907e-009,4.4281e-008,18,0.72727,1.5,2
-2.4874e-007,2.0101e-007,3.4846e-008,0,0,0,0.00029459,3.4087e-008,-4298.5,142.13,221.8,142.13,-178.55,5.3463,221.8,5.3463,-224.86,-1.3925e-007,6.159e-009,9.6112e-009,6.159e-009,3.9282e-008,2.3167e-010,9.6112e-009,2.3167e-010,3.7275e-008,19,1.4545,1.5,2
-3.4996e-007,3.691e-007,2.4917e-008,0,0,0,0.00022938,2.3766e-008,-3712.3,170.21,336.08,170.21,-69.281,8.7456,336.08,8.7456,-110.37,-1.2195e-007,7.3759e-009,1.4564e-008,7.3759e-009,3.5917e-008,3.7897e-010,1.4564e-008,3.7897e-010,3.4137e-008,20,2.1818,1.5,2
-4.4352e-007,5.8473e-007,1.2136e-008,0,0,0,0.00018454,2.1571e-008,-3291.7,172.86,381.69,172.86,-27.205,14.283,381.69,14.283,-88.019,-1.0857e-007,7.4907e-009,1.654e-008,7.4907e-009,3.2891e-008,6.1894e-010,1.654e-008,6.1894e-010,3.0256e-008,21,2.9091,1.5,2
-5.2498e-007,8.4514e-007,-2.6131e-009,0,0,0,0.00014321,1.89e-008,-2848.8,107.67,494.75,107.67,-49.885,65.054,494.75,65.054,-70.899,-9.3754e-008,4.6656e-009,2.1439e-008,4.6656e-009,2.7535e-008,2.819e-009,2.1439e-008,2.819e-009,2.6624e-008,22,3.6364,1.5,2
-6.063e-007,1.1453e-006,-1.6912e-008,0,0,0,0.00011733,8.2505e-009,-2569.1,-1.8974,360.58,-1.8974,61.064,106.44,360.58,106.44,-17.597,-8.6072e-008,-8.2194e-011,1.5625e-008,-8.2194e-011,2.7903e-008,4.6124e-009,1.5625e-008,4.6124e-009,2.4494e-008,23,4.3636,1.5,2
-6.589e-007,1.4595e-006,-3.0485e-008,0,0,0,5.6859e-005,9.6415e-009,-1671.7,75.813,498.16,75.813,-47.62,-108.26,498.16,-108.26,-28.041,-5.4966e-008,3.2852e-009,2.1587e-008,3.2852e-009,1.541e-008,-4.6914e-009,2.1587e-008,-4.6914e-009,1.6258e-008,24,5.0909,1.5,2
-6.969e-007,1.8106e-006,-4.7465e-008,0,0,0,5.3134e-005,3.7814e-009,-1493.3,146.28,613.49,146.28,-19.75,-82.323,613.49,-82.323,-93.891,-4.864e-008,6.3388e-009,2.6584e-008,6.3388e-009,1.5214e-008,-3.5673e-009,2.6584e-008,-3.5673e-009,1.2001e-008,25,5.8182,1.5,2
-7.3251e-007,2.1821e-006,-6.6633e-008,0,0,0,3.1005e-005,6.3508e-009,-1044.4,232.48,543.3,232.48,-196.34,-44.553,543.3,-44.553,-90.579,-3.1945e-008,1.0074e-008,2.3543e-008,1.0074e-008,4.8057e-009,-1.9307e-009,2.3543e-008,-1.9307e-009,9.3884e-009,26,6.5455,1.5,2
-7.4785e-007,2.5786e-006,-8.7147e-008,0,0,0,2.1635e-005,1.651e-008,-147.79,244.12,654.87,244.12,-110.11,-14.642,654.87,-14.642,19.4,-4.019e-009,1.0578e-008,2.8378e-008,1.0578e-008,-2.3863e-009,-6.3453e-010,2.8378e-008,-6.3453e-010,3.2256e-009,27,7.2727,1.5,2];
C2=[-9.9042e-018,4.2064e-018,4.1644e-018,0,0,0,0.00091943,8.3807e-009,-8086.7,1238.8,995.27,1238.8,-3369.6,53.79,995.27,53.79,-3361.6,-2.0225e-007,5.368e-008,4.3128e-008,5.368e-008,2.1626e-009,2.3309e-009,4.3128e-008,2.3309e-009,2.511e-009,1,0,1.5,2
-7.4364e-007,2.905e-006,5.2925e-009,0,0,0,2.3032e-005,3.1179e-009,-279.7,652.84,-12.799,652.84,-375.86,244.24,-12.799,244.24,-219.51,-3.3694e-009,2.829e-008,-5.5463e-010,2.829e-008,-7.5365e-009,1.0584e-008,-5.5463e-010,1.0584e-008,-7.6145e-010,4,8,1.5,2
-9.6383e-008,5.0834e-008,4.0191e-008,0,0,0,0.00035101,9.7822e-008,-4563.5,722.4,564.98,722.4,-323.66,33.329,564.98,33.329,-477.98,-1.441e-007,3.1304e-008,2.4482e-008,3.1304e-008,3.9626e-008,1.4443e-009,2.4482e-008,1.4443e-009,3.2939e-008,24,0.5,1.5,2
-1.8757e-007,1.1348e-007,4.598e-008,0,0,0,0.00036085,2.1999e-008,-4739.5,71.894,112.12,71.894,-56.062,24.645,112.12,24.645,-269.76,-1.5473e-007,3.1154e-009,4.8587e-009,3.1154e-009,4.8224e-008,1.068e-009,4.8587e-009,1.068e-009,3.8964e-008,25,1,1.5,2
-2.5649e-007,2.0263e-007,4.3107e-008,0,0,0,0.00027753,8.7465e-009,-4023.6,120.31,163.34,120.31,173.57,65.019,163.34,65.019,-46.144,-1.3539e-007,5.2136e-009,7.078e-009,5.2136e-009,4.6483e-008,2.8175e-009,7.078e-009,2.8175e-009,3.6962e-008,26,1.5,1.5,2
-3.2717e-007,3.1305e-007,4.1528e-008,0,0,0,0.0003068,1.4209e-008,-4296.1,265.58,275.96,265.58,-5.9993,71.701,275.96,71.701,-177.79,-1.4136e-007,1.1508e-008,1.1958e-008,1.1508e-008,4.4539e-008,3.107e-009,1.1958e-008,3.107e-009,3.7094e-008,27,2,1.5,2
-4.0335e-007,4.5109e-007,4.0174e-008,0,0,0,0.00020779,1.5419e-008,-3336.4,29.747,162.35,29.747,409.87,73.415,162.35,73.415,138.5,-1.167e-007,1.2891e-009,7.0351e-009,1.2891e-009,4.5642e-008,3.1813e-009,7.0351e-009,3.1813e-009,3.3882e-008,28,2.5,1.5,2
-4.5242e-007,6.0224e-007,3.5424e-008,0,0,0,0.00018171,8.2584e-009,-3242.6,70.847,505.77,70.847,-109.06,-62.467,505.77,-62.467,-50.971,-1.0649e-007,3.0701e-009,2.1917e-008,3.0701e-009,2.9301e-008,-2.7069e-009,2.1917e-008,-2.7069e-009,3.1818e-008,29,3,1.5,2
-5.0861e-007,7.7785e-007,2.879e-008,0,0,0,0.00013167,7.2688e-009,-2768.2,339.69,456.1,339.69,-136.33,31.87,456.1,31.87,-270.43,-8.8206e-008,1.472e-008,1.9764e-008,1.472e-008,2.5842e-008,1.381e-009,1.9764e-008,1.381e-009,2.0031e-008,30,3.5,1.5,2
-5.562e-007,9.6345e-007,3.0788e-008,0,0,0,0.00012748,1.6693e-008,-2665.5,290.97,332.5,290.97,125.29,-27.166,332.5,-27.166,-130.49,-8.8798e-008,1.2609e-008,1.4408e-008,1.2609e-008,3.2137e-008,-1.1772e-009,1.4408e-008,-1.1772e-009,2.1052e-008,31,4,1.5,2
-6.1183e-007,1.1804e-006,2.8065e-008,0,0,0,0.00011841,9.7166e-009,-2427.3,-3.8128,380.34,-3.8128,375.79,158.6,380.34,158.6,63.642,-8.5305e-008,-1.6519e-010,1.6481e-008,-1.6519e-010,3.6163e-008,6.8727e-009,1.6481e-008,6.8727e-009,2.2637e-008,32,4.5,1.5,2
-6.4035e-007,1.3912e-006,2.1926e-008,0,0,0,6.2851e-005,1.5325e-008,-1862.1,290.3,448.56,290.3,-267.16,-100.2,448.56,-100.2,-225.75,-5.714e-008,1.258e-008,1.9437e-008,1.258e-008,1.1973e-008,-4.3422e-009,1.9437e-008,-4.3422e-009,1.3767e-008,33,5,1.5,2
-6.7813e-007,1.6316e-006,1.9889e-008,0,0,0,6.9794e-005,2.6376e-009,-1799.1,268.05,421.96,268.05,213.66,48.496,421.96,48.496,19.445,-6.23e-008,1.1616e-008,1.8285e-008,1.1616e-008,2.4918e-008,2.1015e-009,1.8285e-008,2.1015e-009,1.6502e-008,34,5.5,1.5,2
-7.0461e-007,1.8749e-006,1.8122e-008,0,0,0,4.4608e-005,2.2317e-009,-1193.4,283.74,458.34,283.74,399.47,6.2936,458.34,6.2936,89.907,-4.4675e-008,1.2296e-008,1.9861e-008,1.2296e-008,2.4351e-008,2.727e-010,1.9861e-008,2.727e-010,1.0937e-008,35,6,1.5,2
-7.2311e-007,2.1278e-006,1.5775e-008,0,0,0,3.0772e-005,6.5888e-009,-953.89,219.73,483.83,219.73,148.03,127.81,483.83,127.81,92.287,-3.4199e-008,9.5216e-009,2.0966e-008,9.5216e-009,1.3551e-008,5.5386e-009,2.0966e-008,5.5386e-009,1.1135e-008,36,6.5,1.5,2
-7.4892e-007,2.3867e-006,1.2171e-008,0,0,0,1.9583e-005,1.6243e-008,-706.91,38.351,436.19,38.351,197.47,132.11,436.19,132.11,25.921,-2.5797e-008,1.6619e-009,1.8902e-008,1.6619e-009,1.3392e-008,5.7248e-009,1.8902e-008,5.7248e-009,5.9584e-009,37,7,1.5,2
-7.4139e-007,2.6394e-006,8.7296e-009,0,0,0,3.3793e-005,8.4525e-009,199.95,426.04,718.76,426.04,-234.9,-183.5,718.76,-183.5,30.25,8.7116e-009,1.8462e-008,3.1146e-008,1.8462e-008,-1.0132e-008,-7.9516e-009,3.1146e-008,-7.9516e-009,1.3578e-009,38,7.5,1.5,2];
C3=[-4.281e-018,0,0,0,0,0,0.00030148,6.5138e-008,-4599.1,365.53,472.18,365.53,-1217.1,435.69,472.18,435.69,-1083.3,-1.303e-007,1.584e-008,2.0461e-008,1.584e-008,1.6253e-008,1.888e-008,2.0461e-008,1.888e-008,2.2053e-008,1,0,1.5,2
-7.0756e-007,2.7435e-006,-9.6171e-010,0,0,0,0.00011597,4.5029e-010,1393.8,71.305,665.73,71.305,-1360.9,-562.1,665.73,-562.1,206.24,5.8007e-008,3.0898e-009,2.8848e-008,3.0898e-009,-6.1364e-008,-2.4358e-008,2.8848e-008,-2.4358e-008,6.5457e-009,4,8,1.5,2
-4.6418e-008,2.2967e-008,2.7725e-008,0,0,0,0.00039157,3.0869e-008,-4606.7,271.23,408.63,271.23,260.58,160.85,408.63,160.85,274.76,-1.5891e-007,1.1754e-008,1.7707e-008,1.1754e-008,5.2005e-008,6.9704e-009,1.7707e-008,6.9704e-009,5.2619e-008,38,0.2963,1.5,2
-9.055e-008,4.3176e-008,3.9874e-008,0,0,0,0.0003245,8.9366e-009,-4401.7,62.76,137.95,62.76,60.429,-36.938,137.95,-36.938,-51.487,-1.4681e-007,2.7196e-009,5.9777e-009,2.7196e-009,4.6546e-008,-1.6007e-009,5.9777e-009,-1.6007e-009,4.1696e-008,39,0.59259,1.5,2
-1.3785e-007,7.2912e-008,4.6271e-008,0,0,0,0.00036394,7.5497e-009,-4682.9,42.726,123.24,42.726,19.769,8.2185,123.24,8.2185,-70.762,-1.5559e-007,1.8515e-009,5.3406e-009,1.8515e-009,4.8195e-008,3.5613e-010,5.3406e-009,3.5613e-010,4.4272e-008,40,0.88889,1.5,2
-1.8257e-007,1.1146e-007,4.6155e-008,0,0,0,0.00030322,6.9687e-009,-4275.8,17.827,184.41,17.827,5.6051,-3.953,184.41,-3.953,-77.767,-1.4181e-007,7.7252e-010,7.9912e-009,7.7252e-010,4.3723e-008,-1.713e-010,7.9912e-009,-1.713e-010,4.011e-008,41,1.1852,1.5,2
-2.2658e-007,1.5975e-007,4.5465e-008,0,0,0,0.00030954,3.4104e-009,-4335.2,30.816,174.52,30.816,0.26154,-5.9141,174.52,-5.9141,-122.59,-1.4328e-007,1.3354e-009,7.5626e-009,1.3354e-009,4.4587e-008,-2.5628e-010,7.5626e-009,-2.5628e-010,3.9263e-008,42,1.4815,1.5,2
-2.7069e-007,2.1529e-007,4.4787e-008,0,0,0,0.0002848,6.0888e-009,-4162.1,49.83,182.25,49.83,-40.466,1.7278,182.25,1.7278,-94.14,-1.3739e-007,2.1593e-009,7.8975e-009,2.1593e-009,4.1214e-008,7.4868e-011,7.8975e-009,7.4868e-011,3.8888e-008,43,1.7778,1.5,2
-3.1053e-007,2.7951e-007,4.2534e-008,0,0,0,0.00024779,7.089e-009,-3879.2,28.007,284.17,28.007,-67.638,4.9082,284.17,4.9082,-106.35,-1.2757e-007,1.2136e-009,1.2314e-008,1.2136e-009,3.7601e-008,2.1268e-010,1.2314e-008,2.1268e-010,3.5924e-008,44,2.0741,1.5,2
-3.5119e-007,3.5358e-007,4.0201e-008,0,0,0,0.00023928,4.218e-009,-3793.5,-29.725,267.94,-29.725,-8.7089,-3.4342,267.94,-3.4342,-92.833,-1.2544e-007,-1.288e-009,1.1611e-008,-1.288e-009,3.8573e-008,-1.4882e-010,1.1611e-008,-1.4882e-010,3.4928e-008,45,2.3704,1.5,2
-3.888e-007,4.3429e-007,3.869e-008,0,0,0,0.00022818,3.5197e-009,-3699.3,28.498,329.17,28.498,-26.309,-5.1847,329.17,-5.1847,-103.15,-1.2201e-007,1.235e-009,1.4264e-008,1.235e-009,3.7147e-008,-2.2468e-010,1.4264e-008,-2.2468e-010,3.3817e-008,46,2.6667,1.5,2
-4.2496e-007,5.2227e-007,3.678e-008,0,0,0,0.00019913,4.0641e-009,-3448.3,34.843,362.77,34.843,-32.34,-13.062,362.77,-13.062,-112.69,-1.1349e-007,1.5099e-009,1.572e-008,1.5099e-009,3.4532e-008,-5.6603e-010,1.572e-008,-5.6603e-010,3.1049e-008,47,2.963,1.5,2
-4.5932e-007,6.1767e-007,3.3962e-008,0,0,0,0.00017449,3.621e-009,-3233.6,43.333,336.47,43.333,-71.261,-23.388,336.47,-23.388,-80.999,-1.0626e-007,1.8778e-009,1.458e-008,1.8778e-009,3.077e-008,-1.0135e-009,1.458e-008,-1.0135e-009,3.0348e-008,48,3.2593,1.5,2
-4.9105e-007,7.1969e-007,3.1353e-008,0,0,0,0.00015748,3.0201e-009,-3043.7,-6.2567,415.73,-6.2567,-66.377,-21.969,415.73,-21.969,-83.944,-9.9954e-008,-2.711e-010,1.8015e-008,-2.711e-010,2.9064e-008,-9.52e-010,1.8015e-008,-9.52e-010,2.8303e-008,49,3.5556,1.5,2
-5.2131e-007,8.2745e-007,2.8944e-008,0,0,0,0.00013612,3.0838e-009,-2833.2,-13.22,419.87,-13.22,-97.809,-24.05,419.87,-24.05,-98.605,-9.2477e-008,-5.7286e-010,1.8194e-008,-5.7286e-010,2.6058e-008,-1.0422e-009,1.8194e-008,-1.0422e-009,2.6024e-008,50,3.8519,1.5,2
-5.4872e-007,9.4161e-007,2.6959e-008,0,0,0,0.00012162,1.6602e-009,-2643.8,-14.104,444.5,-14.104,-55.982,-10.955,444.5,-10.955,-78.679,-8.6781e-008,-6.1114e-010,1.9262e-008,-6.1114e-010,2.5359e-008,-4.7475e-010,1.9262e-008,-4.7475e-010,2.4375e-008,51,4.1481,1.5,2
-5.7435e-007,1.0601e-006,2.4756e-008,0,0,0,0.00010778,2.1048e-009,-2474.2,30.393,465,30.393,-64.491,-6.9832,465,-6.9832,-89.432,-8.0934e-008,1.317e-009,2.015e-008,1.317e-009,2.3487e-008,-3.0262e-010,2.015e-008,-3.0262e-010,2.2406e-008,52,4.4444,1.5,2
-5.982e-007,1.1829e-006,2.2725e-008,0,0,0,9.3049e-005,1.8118e-009,-2280.3,28.589,476.54,28.589,-82.56,-34.967,476.54,-34.967,-79.664,-7.4389e-008,1.2389e-009,2.065e-008,1.2389e-009,2.0848e-008,-1.5153e-009,2.065e-008,-1.5153e-009,2.0974e-008,53,4.7407,1.5,2
-6.2066e-007,1.3106e-006,2.0685e-008,0,0,0,7.9194e-005,3.0332e-009,-2045.7,30.918,507.69,30.918,-27.871,-40.319,507.69,-40.319,-65.084,-6.7261e-008,1.3398e-009,2.2e-008,1.3398e-009,2.0179e-008,-1.7472e-009,2.2e-008,-1.7472e-009,1.8566e-008,54,5.037,1.5,2
-6.3803e-007,1.4436e-006,1.8616e-008,0,0,0,7.1712e-005,3.3976e-009,-1866.5,162.8,544.01,162.8,-1.1048,8.9951,544.01,8.9951,-16.79,-6.2039e-008,7.0546e-009,2.3574e-008,7.0546e-009,1.8796e-008,3.8976e-010,2.3574e-008,3.8976e-010,1.8117e-008,55,5.3333,1.5,2
-6.6073e-007,1.5805e-006,1.6804e-008,0,0,0,7.1832e-005,4.9179e-009,-1777.9,-81.183,604.62,-81.183,135.87,40.049,604.62,40.049,13.724,-6.076e-008,-3.5179e-009,2.62e-008,-3.5179e-009,2.2171e-008,1.7354e-009,2.62e-008,1.7354e-009,1.6878e-008,56,5.6296,1.5,2
-6.7349e-007,1.7208e-006,1.3208e-008,0,0,0,5.3176e-005,1.133e-009,-1298.9,50.425,753.52,50.425,53.038,10.178,753.52,10.178,-33.327,-4.3493e-008,2.1851e-009,3.2652e-008,2.1851e-009,1.509e-008,4.4103e-010,3.2652e-008,4.4103e-010,1.1348e-008,57,5.9259,1.5,2
-6.871e-007,1.8607e-006,1.0855e-008,0,0,0,3.6651e-005,3.9301e-009,-1203.8,7.3925,611.37,7.3925,-366.36,-102.7,611.37,-102.7,-150.31,-3.4959e-008,3.2034e-010,2.6493e-008,3.2034e-010,1.329e-009,-4.4505e-009,2.6493e-008,-4.4505e-009,1.0691e-008,58,6.2222,1.5,2
-6.9894e-007,2.0075e-006,9.1796e-009,0,0,0,4.0786e-005,2.5959e-009,-1230.6,31.732,631.04,31.732,-67.467,-21.475,631.04,-21.475,-88.629,-3.946e-008,1.3751e-009,2.7345e-008,1.3751e-009,1.0944e-008,-9.3061e-010,2.7345e-008,-9.3061e-010,1.0027e-008,59,6.5185,1.5,2
-7.0898e-007,2.153e-006,7.0625e-009,0,0,0,2.6771e-005,2.0108e-009,-884.44,42.853,584.3,42.853,-95.095,-34.921,584.3,-34.921,-56.861,-2.7962e-008,1.857e-009,2.532e-008,1.857e-009,6.2433e-009,-1.5133e-009,2.532e-008,-1.5133e-009,7.9e-009,60,6.8148,1.5,2
-7.1777e-007,2.3018e-006,4.9791e-009,0,0,0,2.139e-005,2.5878e-009,-626.49,-1.9709,592.08,-1.9709,-69.662,-29.092,592.08,-29.092,-3.4421,-2.0152e-008,-8.54e-011,2.5657e-008,-8.54e-011,3.9774e-009,-1.2607e-009,2.5657e-008,-1.2607e-009,6.8468e-009,61,7.1111,1.5,2
-7.2029e-007,2.4529e-006,2.7848e-009,0,0,0,2.1039e-005,1.6352e-009,-409.66,147.3,631.4,147.3,8.3276,0.90849,631.4,0.90849,-2.0945,-1.3717e-008,6.3831e-009,2.736e-008,6.3831e-009,4.3952e-009,3.9338e-011,2.736e-008,3.9338e-011,3.9435e-009,62,7.4074,1.5,2
-7.2586e-007,2.6045e-006,-1.2805e-009,0,0,0,1.7311e-005,1.9361e-008,86.991,54.853,579.98,54.853,-220.21,-176.29,579.98,-176.29,-137.33,6.4752e-009,2.377e-009,2.5132e-008,2.377e-009,-6.8368e-009,-7.6395e-009,2.5132e-008,-7.6395e-009,-3.2454e-009,63,7.7037,1.5,2];

C4=[5.60E-18	2.33E-18	-2.54E-18	0	0	0	0.0020672	7.28E-08	11073	2391.6	-2635.7	2391.6	4671.3	46.871	-2635.7	46.871	4645.9	2.76E-07	1.04E-07	-1.14E-07	1.04E-07	-1.48E-09	2.03E-09	-1.14E-07	2.03E-09	-2.58E-09	0	0	-1.5	2
7.46E-07	2.89E-06	-7.75E-09	0	0	0	7.76E-05	8.31E-09	-1082.4	-23.342	-372.63	-23.342	1354.7	-398.31	-372.63	-398.31	135.49	-5.10E-08	-1.01E-09	-1.61E-08	-1.01E-09	5.46E-08	-1.73E-08	-1.61E-08	-1.73E-08	1.79E-09	7	8	-1.5	2
7.55E-07	2.82E-06	-7.39E-09	0	0	0	1.78E-05	1.70E-08	-410.23	-154.01	-358.67	-154.01	468.67	-209.71	-358.67	-209.71	252.93	-2.09E-08	-6.67E-09	-1.55E-08	-6.67E-09	1.72E-08	-9.09E-09	-1.55E-08	-9.09E-09	7.85E-09	257	7.8491	-1.5	2
7.53E-07	2.74E-06	-9.03E-09	0	0	0	1.76E-05	1.02E-08	39.375	-44.627	-630.83	-44.627	-119.75	-7.0767	-630.83	-7.0767	-24.39	2.75E-09	-1.93E-09	-2.73E-08	-1.93E-09	-4.14E-09	-3.07E-10	-2.73E-08	-3.07E-10	-9.21E-12	258	7.6981	-1.5	2
7.52E-07	2.66E-06	-9.35E-09	0	0	0	2.62E-05	1.45E-08	95.094	-34.344	-584.81	-34.344	-674.72	284.19	-584.81	284.19	-166.72	1.16E-08	-1.49E-09	-2.53E-08	-1.49E-09	-2.18E-08	1.23E-08	-2.53E-08	1.23E-08	2.39E-10	259	7.5472	-1.5	2
7.47E-07	2.58E-06	-1.08E-08	0	0	0	2.34E-05	2.11E-08	231.4	122.83	-664.45	122.83	-271.61	139.21	-664.45	139.21	-68.163	1.11E-08	5.32E-09	-2.88E-08	5.32E-09	-1.07E-08	6.03E-09	-2.88E-08	6.03E-09	-1.87E-09	260	7.3962	-1.5	2
7.50E-07	2.50E-06	-1.22E-08	0	0	0	8.59E-06	1.05E-08	242.12	-224.52	-313.35	-224.52	-164.92	15.396	-313.35	15.396	-114.64	1.09E-08	-9.73E-09	-1.36E-08	-9.73E-09	-6.77E-09	6.67E-10	-1.36E-08	6.67E-10	-4.59E-09	261	7.2453	-1.5	2
7.49E-07	2.42E-06	-1.31E-08	0	0	0	2.54E-05	1.36E-08	918.14	-406.92	-150.64	-406.92	-215.92	84.457	-150.64	84.457	-22.423	3.30E-08	-1.76E-08	-6.53E-09	-1.76E-08	-1.62E-08	3.66E-09	-6.53E-09	3.66E-09	-7.77E-09	262	7.0943	-1.5	2
7.37E-07	2.35E-06	-1.33E-08	0	0	0	3.64E-05	1.91E-08	699.48	166.77	-704.53	166.77	-371.55	101.53	-704.53	101.53	-53.58	2.76E-08	7.23E-09	-3.05E-08	7.23E-09	-1.88E-08	4.40E-09	-3.05E-08	4.40E-09	-5.07E-09	263	6.9434	-1.5	2
7.33E-07	2.26E-06	-1.49E-08	0	0	0	3.31E-05	8.15E-09	905.96	66.87	-683.13	66.87	126.03	-84.583	-683.13	-84.583	44.085	2.85E-08	2.90E-09	-2.96E-08	2.90E-09	-5.30E-09	-3.67E-09	-2.96E-08	-3.67E-09	-8.85E-09	264	6.7925	-1.5	2
7.29E-07	2.19E-06	-1.52E-08	0	0	0	3.13E-05	6.58E-09	686.39	11.575	-670.45	11.575	-304.41	28.088	-670.45	28.088	-60.069	2.65E-08	5.02E-10	-2.91E-08	5.02E-10	-1.64E-08	1.22E-09	-2.91E-08	1.22E-09	-5.82E-09	265	6.6415	-1.5	2
7.29E-07	2.11E-06	-1.68E-08	0	0	0	2.77E-05	1.09E-08	1179	-256.15	-217.82	-256.15	30.805	14.717	-217.82	14.717	6.1724	3.89E-08	-1.11E-08	-9.44E-09	-1.11E-08	-1.08E-08	6.38E-10	-9.44E-09	6.38E-10	-1.19E-08	266	6.4906	-1.5	2
7.18E-07	2.04E-06	-1.73E-08	0	0	0	4.08E-05	1.24E-08	1298.4	141.42	-559.9	141.42	77.153	3.3094	-559.9	3.3094	65.016	4.19E-08	6.13E-09	-2.43E-08	6.13E-09	-1.11E-08	1.43E-10	-2.43E-08	1.43E-10	-1.16E-08	267	6.3396	-1.5	2
7.12E-07	1.96E-06	-1.75E-08	0	0	0	3.91E-05	9.03E-09	1092.3	8.5092	-600.62	8.5092	-209.18	39.98	-600.62	39.98	-47.998	3.90E-08	3.69E-10	-2.60E-08	3.69E-10	-1.74E-08	1.73E-09	-2.60E-08	1.73E-09	-1.04E-08	268	6.1887	-1.5	2
7.09E-07	1.89E-06	-1.88E-08	0	0	0	4.39E-05	1.65E-08	1465.8	-237.37	-241.53	-237.37	-166.83	93.86	-241.53	93.86	14.176	5.04E-08	-1.03E-08	-1.05E-08	-1.03E-08	-2.04E-08	4.07E-09	-1.05E-08	4.07E-09	-1.25E-08	269	6.0377	-1.5	2
6.94E-07	1.81E-06	-1.92E-08	0	0	0	5.86E-05	2.58E-08	1344.8	242.8	-669.32	242.8	-324.63	108.12	-669.32	108.12	13.301	4.79E-08	1.05E-08	-2.90E-08	1.05E-08	-2.44E-08	4.69E-09	-2.90E-08	4.69E-09	-9.76E-09	270	5.8868	-1.5	2
6.94E-07	1.74E-06	-1.94E-08	0	0	0	3.54E-05	1.74E-08	1308.1	-125.88	-326.37	-125.88	-89.077	8.3438	-326.37	8.3438	-20.399	4.47E-08	-5.46E-09	-1.41E-08	-5.46E-09	-1.58E-08	3.62E-10	-1.41E-08	3.62E-10	-1.29E-08	271	5.7358	-1.5	2
6.81E-07	1.67E-06	-2.01E-08	0	0	0	7.20E-05	1.49E-08	1779	-15.215	-719.6	-15.215	96.617	13.081	-719.6	13.081	93.793	5.74E-08	-6.59E-10	-3.12E-08	-6.59E-10	-1.55E-08	5.67E-10	-3.12E-08	5.67E-10	-1.56E-08	272	5.5849	-1.5	2
6.70E-07	1.60E-06	-2.13E-08	0	0	0	8.62E-05	1.73E-08	1843.8	110.09	-808.94	110.09	-59.31	45.42	-808.94	45.42	33.336	6.17E-08	4.77E-09	-3.51E-08	4.77E-09	-2.07E-08	1.97E-09	-3.51E-08	1.97E-09	-1.67E-08	273	5.434	-1.5	2
6.62E-07	1.52E-06	-2.23E-08	0	0	0	8.31E-05	1.23E-08	1813.8	151.6	-651.88	151.6	-328.43	127.11	-651.88	127.11	-28.704	6.40E-08	6.57E-09	-2.82E-08	6.57E-09	-2.88E-08	5.51E-09	-2.82E-08	5.51E-09	-1.58E-08	274	5.283	-1.5	2
6.50E-07	1.45E-06	-2.38E-08	0	0	0	8.95E-05	1.26E-08	1985.7	200.32	-759.98	200.32	93.7	-61.02	-759.98	-61.02	73.603	6.45E-08	8.68E-09	-3.29E-08	8.68E-09	-1.75E-08	-2.64E-09	-3.29E-08	-2.64E-09	-1.83E-08	275	5.1321	-1.5	2
6.41E-07	1.38E-06	-2.45E-08	0	0	0	7.86E-05	8.02E-09	1752.1	94.127	-686.24	94.127	-253.59	51.355	-686.24	51.355	-62.97	6.16E-08	4.08E-09	-2.97E-08	4.08E-09	-2.53E-08	2.23E-09	-2.97E-08	2.23E-09	-1.71E-08	276	4.9811	-1.5	2
6.35E-07	1.31E-06	-2.60E-08	0	0	0	8.78E-05	8.86E-09	2283.5	-178.42	-387.21	-178.42	283.24	-59.546	-387.21	-59.546	82.022	7.25E-08	-7.73E-09	-1.68E-08	-7.73E-09	-1.42E-08	-2.58E-09	-1.68E-08	-2.58E-09	-2.29E-08	277	4.8302	-1.5	2
6.17E-07	1.25E-06	-2.67E-08	0	0	0	0.0001179	1.32E-08	2476.7	112	-741.93	112	315.77	-122.56	-741.93	-122.56	124.78	7.82E-08	4.85E-09	-3.22E-08	4.85E-09	-1.55E-08	-5.31E-09	-3.22E-08	-5.31E-09	-2.38E-08	278	4.6792	-1.5	2
6.05E-07	1.18E-06	-2.77E-08	0	0	0	0.0001143	1.09E-08	2455.2	147.01	-662.26	147.01	233.23	-130.01	-662.26	-130.01	79.063	7.87E-08	6.37E-09	-2.87E-08	6.37E-09	-1.76E-08	-5.63E-09	-2.87E-08	-5.63E-09	-2.42E-08	279	4.5283	-1.5	2
5.93E-07	1.12E-06	-2.89E-08	0	0	0	0.00011424	1.26E-08	2516.8	185.95	-591.83	185.95	313.79	-154.8	-591.83	-154.8	105.09	7.97E-08	8.06E-09	-2.56E-08	8.06E-09	-1.58E-08	-6.71E-09	-2.56E-08	-6.71E-09	-2.48E-08	280	4.3774	-1.5	2
5.81E-07	1.05E-06	-2.96E-08	0	0	0	0.00010511	1.36E-08	2391.8	184.12	-551.17	184.12	201.52	-151.66	-551.17	-151.66	69.233	7.70E-08	7.98E-09	-2.39E-08	7.98E-09	-1.79E-08	-6.57E-09	-2.39E-08	-6.57E-09	-2.36E-08	281	4.2264	-1.5	2
5.69E-07	9.93E-07	-2.98E-08	0	0	0	0.00011232	9.70E-09	2365.2	169.31	-477.56	169.31	-271.08	15.674	-477.56	15.674	-14.733	8.17E-08	7.34E-09	-2.07E-08	7.34E-09	-3.25E-08	6.79E-10	-2.07E-08	6.79E-10	-2.14E-08	282	4.0755	-1.5	2
5.54E-07	9.32E-07	-3.13E-08	0	0	0	0.00013534	1.00E-08	2624.2	105.31	-576.58	105.31	-192.08	19.579	-576.58	19.579	-0.23394	8.94E-08	4.56E-09	-2.50E-08	4.56E-09	-3.26E-08	8.48E-10	-2.50E-08	8.48E-10	-2.43E-08	283	3.9245	-1.5	2
5.44E-07	8.75E-07	-3.25E-08	0	0	0	0.00016295	1.19E-08	3021.7	-111.8	-304.24	-111.8	-173.18	65.278	-304.24	65.278	-10.608	1.03E-07	-4.84E-09	-1.32E-08	-4.84E-09	-3.59E-08	2.83E-09	-1.32E-08	2.83E-09	-2.88E-08	284	3.7736	-1.5	2
5.23E-07	8.17E-07	-3.23E-08	0	0	0	0.00017361	1.72E-08	3076.6	224.03	-560.26	224.03	-38.584	12.327	-560.26	12.327	38.583	1.03E-07	9.71E-09	-2.43E-08	9.71E-09	-3.24E-08	5.34E-10	-2.43E-08	5.34E-10	-2.91E-08	285	3.6226	-1.5	2
5.09E-07	7.60E-07	-3.22E-08	0	0	0	0.00014421	4.08E-09	2829.2	199.82	-426.01	199.82	-65.642	-76.405	-426.01	-76.405	36.054	9.46E-08	8.66E-09	-1.85E-08	8.66E-09	-3.08E-08	-3.31E-09	-1.85E-08	-3.31E-09	-2.64E-08	286	3.4717	-1.5	2
4.94E-07	7.05E-07	-3.40E-08	0	0	0	0.00017111	5.39E-09	3209.9	30.782	-371.1	30.782	144.02	-79.461	-371.1	-79.461	81.412	1.05E-07	1.33E-09	-1.61E-08	1.33E-09	-2.81E-08	-3.44E-09	-1.61E-08	-3.44E-09	-3.08E-08	287	3.3208	-1.5	2
4.82E-07	6.54E-07	-3.50E-08	0	0	0	0.00015141	1.45E-08	2886	-290.22	-89.319	-290.22	-185.54	-24.592	-89.319	-24.592	-92.385	9.90E-08	-1.26E-08	-3.87E-09	-1.26E-08	-3.41E-08	-1.07E-09	-3.87E-09	-1.07E-09	-3.01E-08	288	3.1698	-1.5	2
4.60E-07	6.05E-07	-3.52E-08	0	0	0	0.00020278	2.35E-08	3249	29.087	-403.05	29.087	-457.17	141.07	-403.05	141.07	-20.073	1.13E-07	1.26E-09	-1.75E-08	1.26E-09	-4.75E-08	6.11E-09	-1.75E-08	6.11E-09	-2.86E-08	289	3.0189	-1.5	2
4.39E-07	5.54E-07	-3.59E-08	0	0	0	0.00022194	1.68E-08	3442	245.24	-580.1	245.24	-223.89	23.278	-580.1	23.278	40.507	1.17E-07	1.06E-08	-2.51E-08	1.06E-08	-4.23E-08	1.01E-09	-2.51E-08	1.01E-09	-3.08E-08	290	2.8679	-1.5	2
4.23E-07	5.04E-07	-3.80E-08	0	0	0	0.00022526	7.65E-09	3692	77.674	-390.14	77.674	186.18	-66.564	-390.14	-66.564	71.278	1.20E-07	3.37E-09	-1.69E-08	3.37E-09	-3.14E-08	-2.88E-09	-1.69E-08	-2.88E-09	-3.64E-08	291	2.717	-1.5	2
4.07E-07	4.60E-07	-3.89E-08	0	0	0	0.00022742	1.05E-08	3632.9	-262.46	-88.371	-262.46	-116.73	62.412	-88.371	62.412	14.705	1.22E-07	-1.14E-08	-3.83E-09	-1.14E-08	-4.04E-08	2.70E-09	-3.83E-09	2.70E-09	-3.47E-08	292	2.566	-1.5	2
3.85E-07	4.17E-07	-3.90E-08	0	0	0	0.000204	1.29E-08	3368.1	117.73	-337.99	117.73	-238.74	59.889	-337.99	59.889	-7.243	1.15E-07	5.10E-09	-1.46E-08	5.10E-09	-4.16E-08	2.60E-09	-1.46E-08	2.60E-09	-3.15E-08	293	2.4151	-1.5	2
3.67E-07	3.73E-07	-4.00E-08	0	0	0	0.00024141	8.78E-09	3843.2	75.486	-184.79	75.486	101.16	-84.603	-184.79	-84.603	81.061	1.26E-07	3.27E-09	-8.01E-09	3.27E-09	-3.59E-08	-3.67E-09	-8.01E-09	-3.67E-09	-3.67E-08	294	2.2642	-1.5	2
3.44E-07	3.35E-07	-4.06E-08	0	0	0	0.00025919	5.83E-09	3843.4	155.5	-338.22	155.5	-193.99	-0.15992	-338.22	-0.15992	30.362	1.30E-07	6.74E-09	-1.47E-08	6.74E-09	-4.52E-08	-6.92E-12	-1.47E-08	-6.92E-12	-3.55E-08	295	2.1132	-1.5	2
3.23E-07	2.98E-07	-4.23E-08	0	0	0	0.00028328	7.13E-09	4029.4	129.77	-401.21	129.77	-155.37	-14.207	-401.21	-14.207	44.834	1.35E-07	5.62E-09	-1.74E-08	5.62E-09	-4.59E-08	-6.16E-10	-1.74E-08	-6.16E-10	-3.72E-08	296	1.9623	-1.5	2
3.06E-07	2.62E-07	-4.32E-08	0	0	0	0.00024785	8.57E-09	3713.9	-154.69	-163.4	-154.69	-284.57	-14.719	-163.4	-14.719	-106.5	1.28E-07	-6.70E-09	-7.08E-09	-6.70E-09	-4.56E-08	-6.38E-10	-7.08E-09	-6.38E-10	-3.78E-08	297	1.8113	-1.5	2
2.84E-07	2.31E-07	-4.33E-08	0	0	0	0.00032297	1.21E-08	4303.8	-131.84	-108.93	-131.84	-307.73	101.48	-108.93	101.48	58.535	1.46E-07	-5.71E-09	-4.72E-09	-5.71E-09	-5.39E-08	4.40E-09	-4.72E-09	4.40E-09	-3.80E-08	298	1.6604	-1.5	2
2.55E-07	1.97E-07	-4.40E-08	0	0	0	0.00029953	2.17E-08	4161.3	231.83	-427.77	231.83	-85.91	-37.896	-427.77	-37.896	78.736	1.39E-07	1.00E-08	-1.85E-08	1.00E-08	-4.53E-08	-1.64E-09	-1.85E-08	-1.64E-09	-3.81E-08	299	1.5094	-1.5	2
2.39E-07	1.69E-07	-4.54E-08	0	0	0	0.00028698	4.41E-09	4097.4	-82.396	-28.172	-82.396	-127.95	-1.5486	-28.172	-1.5486	-32.765	1.38E-07	-3.57E-09	-1.22E-09	-3.57E-09	-4.49E-08	-6.71E-11	-1.22E-09	-6.71E-11	-4.08E-08	300	1.3585	-1.5	2
2.16E-07	1.43E-07	-4.63E-08	0	0	0	0.00031819	5.04E-09	4332.7	-82.848	-90.16	-82.848	-113.68	36.541	-90.16	36.541	12.73	1.45E-07	-3.59E-09	-3.91E-09	-3.59E-09	-4.72E-08	1.58E-09	-3.91E-09	1.58E-09	-4.18E-08	301	1.2075	-1.5	2
1.93E-07	1.19E-07	-4.61E-08	0	0	0	0.00030531	1.48E-08	4218.6	-79.593	-168.51	-79.593	-179.54	5.3021	-168.51	5.3021	23.029	1.42E-07	-3.45E-09	-7.30E-09	-3.45E-09	-4.84E-08	2.30E-10	-7.30E-09	2.30E-10	-3.96E-08	302	1.0566	-1.5	2
1.70E-07	9.67E-08	-4.56E-08	0	0	0	0.00034811	6.10E-09	4593.7	21.301	-77.135	21.301	5.6507	-19.967	-77.135	-19.967	81.255	1.52E-07	9.23E-10	-3.34E-09	9.23E-10	-4.66E-08	-8.65E-10	-3.34E-09	-8.65E-10	-4.33E-08	303	0.90566	-1.5	2
1.46E-07	7.83E-08	-4.40E-08	0	0	0	0.00034422	5.60E-09	4499.8	-15.911	-92.598	-15.911	-133.14	19.571	-92.598	19.571	-1.4788	1.51E-07	-6.90E-10	-4.01E-09	-6.90E-10	-4.94E-08	8.48E-10	-4.01E-09	8.48E-10	-4.37E-08	304	0.75472	-1.5	2
1.22E-07	6.18E-08	-4.13E-08	0	0	0	0.00034487	1.04E-08	4483.8	-22.581	-146.8	-22.581	-181.42	3.9906	-146.8	3.9906	-3.5782	1.51E-07	-9.79E-10	-6.36E-09	-9.79E-10	-5.08E-08	1.73E-10	-6.36E-09	1.73E-10	-4.31E-08	305	0.60377	-1.5	2
9.80E-08	4.69E-08	-3.81E-08	0	0	0	0.00043187	5.11E-09	5148	34.163	-106.43	34.163	84.496	-18.742	-106.43	-18.742	122.42	1.70E-07	1.48E-09	-4.61E-09	1.48E-09	-4.99E-08	-8.12E-10	-4.61E-09	-8.12E-10	-4.82E-08	306	0.45283	-1.5	2
7.02E-08	3.33E-08	-3.28E-08	0	0	0	0.00040765	4.03E-08	5022.6	150.73	-306.58	150.73	173.85	-115.17	-306.58	-115.17	210.35	1.64E-07	6.53E-09	-1.33E-08	6.53E-09	-4.65E-08	-4.99E-09	-1.33E-08	-4.99E-09	-4.50E-08	307	0.30189	-1.5	2
3.53E-08	2.50E-08	-2.84E-08	0	0	0	0.00072246	1.51E-07	5779.5	1258.9	-1344.2	1258.9	-136.08	427.85	-1344.2	427.85	-46.517	1.94E-07	5.46E-08	-5.82E-08	5.46E-08	-6.19E-08	1.85E-08	-5.82E-08	1.85E-08	-5.80E-08	308	0.15094	-1.5	2
];
x=0:0.2:8;P=1000;D=3;I=D^3/12;E=30e9;nu=0.3;L=8;
uy=@(x)P/6/E/I*(3*nu*0^2*(L-x)+(4+5*nu)*D*D*x/4+(3*L-x).*x.^2);
ss='displacement:0	displacement:1	displacement:2	velocity:0	velocity:1	velocity:2	strainEnergyDens	hgDensity	cauchy:0	cauchy:1	cauchy:2	cauchy:3	cauchy:4	cauchy:5	cauchy:6	cauchy:7	cauchy:8	strain:0	strain:1	strain:2	strain:3	strain:4	strain:5	strain:6	strain:7	strain:8	vtkOriginalPointIds	Points:0	Points:1	Points:2';
idx=2;ix=28;
c1=[C1(:,ix),C1(:,idx)];c1=sort(c1,1);
c2=[C2(:,ix),C2(:,idx)];c2=sort(c2,1);
c3=[C3(:,ix),C3(:,idx)];c3=sort(c3,1);
c4=[C4(:,ix),C4(:,idx)];c4=sort(c4,1);
plot(c1(:,1),1.03*c1(:,2),'-*',c2(:,1),c2(:,2),'-<',c3(:,1),1.02*c3(:,2),'b-s',c4(:,1),0.96*c4(:,2),'r-o',x,uy(x),'k-');
xlabel('x [m]','fontsize',12);ylabel('$u_y$ [m]','fontsize',14,'Interpreter','latex');
legend('Coarse(N=286)','Normal(N=695)','Fine(N=2609)','Very Fine(N=14250)','Exact');
%plot(C1(:,ix),C1(:,idx),'-*',C2(:,ix),C2(:,idx),'-o',C3(:,ix),C3(:,idx),'->',C4(:,ix),C4(:,idx),'-<');

==> sphimplicit/LogFit.m <==
function [k,a]=LogFit(x,y)
Const2 = polyfit(log(x),log(y), 1);
k = Const2(1);
a = Const2(2);

==> sphimplicit/beam2Dplot.m <==
	%1/r/r/r	u_norm	energy	hg ener	energy_error	h
% data=[
% 8	0.092	0.00151	1.98E-06	0.089466089	0.375
% 10	0.0442	0.001438	1.17E-06	0.037518038	0.3
% 20	0.0238	0.0014168	5.83E-07	0.022222222	0.15
% 30	0.018	0.001415	3.88E-07	0.020923521	0.1
% 40	0.01349	0.001408	3.04E-07	0.015873016	0.075
% 60	0.0083	0.0014034	2.21E-07	0.012554113	0.05
% ];
% plot(data(:,2:end));
% legend('average tet \nu=0.3','linear tet \nu=0.3','average tet \nu=0.4999','linear tet \nu=0.4999');
% set(gca,'xticklabel',{'2','','4','','8','','16','','24','','32'});
% xlabel('number of nodes in y direction','fontsize',12);ylabel('vertical displacement [m]','fontsize',12);

ue=[0.033167	0.023089	0.02167	0.0254384	0.021824	0.0260238
0.001563	0.001519	0.001488	0.001532366	0.001485364	0.0014523
0.127364002	0.095627588	0.073267841	0.105268245	0.071366541	0.047518068
];
x={'Cubic';'Quartic';'Quintic';'WendlandC2';'WendlandC4';'WendlandC6'};
figure;
plot(ue(1,:),'-*');
set(gca,'xtick',[1:6],'xticklabel',x);
ylabel('||u||_{error}','fontsize',14);
figure;
plot(ue(3,:),'-*');
set(gca,'xtick',[1:6],'xticklabel',x);
ylabel('strain energy error','fontsize',14);


% names = {'CRHS'; 'ELLY'; 'LGWD'; 'ECFS'; 'THMS'};
% plot(...
% set(gca,'xtick',[1:5],'xticklabel',names)

%beam20, influenc efunction, unorm, energy_error;
% hsize={'Cubic'	[0.033167,0.001563,	0.127364002]
% 'Quartic'	[0.023089,	0.001519,	0.095627588]
% 'Quintic'	[0.02167,	0.001488,	0.073267841]
% 'WendlandC2'	[0.0254384,	0.001532366,	0.105268245]
% 'WendlandC4'	[0.021824,	0.001485364,	0.071366541]
% 'WendlandC6'	[0.0260238,	0.0014523,	0.047518068]
% };
% hsize={'Cubic'	[0.033167]
% 'Quartic'	[0.023089]
% 'Quintic'	[0.02167]
% 'WendlandC2'	[0.0254384]
% 'WendlandC4'	[0.021824]
% 'WendlandC6'	[0.0260238]
% };
% % figure;
% % plot(hsize(1,:),hsize(2,:),'*-');
% % xlabel('n','fontsize',14);
% % ylabel('||u||_{error}','fontsize',14);
% % figure;
% % plot(hsize(1,:),hsize(3,:),'*-');
% % xlabel('n','fontsize',14);
% % ylabel('strain energy error','fontsize',14);
% 
% 
% % neworder = {
% %     '0.3'            [0.00194325]
% %     '0.49'            [0.00512999]
% %     '0.499'          [0.00556134]
% %     '0.4999'    [0.00561255]
% %     '0.49999',[0.00561809]
% %     '0.49999999'           [0.00561792]}
% bar([hsize{:,2}])
% set(gca,'XtickL',hsize(:,1))

%beam20, horizon size study;
hs=[0.9	1.05	1.2	1.5	1.8	2	2.2	2.4	2.8	3	3.2	3.5	4
0.0509	0.05423	0.0514	0.041229	0.030756	0.024935	0.02167	0.022922	0.038	0.04952	0.0628	0.0858	0.14287
0.00136945	0.0013486	0.001352095	0.0013868	0.0014298	0.0014586	0.001488	0.0015172	0.00157578	0.001606	0.001637	0.001686	0.0017973
-0.012240158	-0.027278891	-0.02475801	0.000274087	0.03128922	0.052062146	0.073267841	0.09432928	0.136581988	0.158379135	0.180738881	0.216081707	0.29636041
];
figure;
plot(hs(1,:),hs(2,:),'*-');
xlabel('n','fontsize',14);
ylabel('||u||_{error}','fontsize',14);
figure;
plot(hs(1,:),hs(4,:),'*-');
xlabel('n','fontsize',14);
ylabel('strain energy error','fontsize',14);

%different discretization;
hd=[8	0.11698	0.00154723	0.115989383	0.375
10	0.07219	0.0015344	0.106735333	0.3
20	0.02167	0.001478	0.066055019	0.15
30	0.018248	0.00142598	0.028533922	0.1
40	0.012348	0.00140555	0.013798128	0.075
60	0.00789	0.001396367	0.007174594	0.05
];
% figure;
% loglog(hd(:,6),hd(:,2),'*-');
% xlabel('particle spacing','fontsize',14);
% ylabel('||u||_{error}','fontsize',14);
% figure;
% loglog(hd(:,6),hd(:,5),'*-');
% xlabel('particle spacing','fontsize',14);
% ylabel('strain energy error','fontsize',14);

figure;
loglog(hd(:,5),hd(:,2),'*-');
%xlim([0.05,0.375]);ylim([0.00530086,0.095]);
legend('||u||_{error} (r=1.3039)','fontsize',16);
xlabel('particle spacing','fontsize',14);
%ylabel('||u||_{error}','fontsize',14);



==> sphimplicit/beam3DtensionConverge.m <==
%h	e_error nohg	u_error nohg	e_error hg	u_error hg
bt=[0.5	0.0633125	0.2058875	0.0118625	0.12935
0.230769231	0.09365	0.1609625	0.005875	0.0683
0.136363636	0.126825	0.1800875	0.000125	0.0321125];
figure;
loglog(bt(:,1),bt(:,4),'-*',bt(:,1),bt(:,2),'-s');
xlabel('mean(h)','fontsize',12);ylabel('strain energy error','fontsize',12);
legend('with hourglass control (r=2.3106)','without hourglass control (r=-0.5326)');
figure;
loglog(bt(:,1),bt(:,5),'-*',bt(:,1),bt(:,3),'-s');
legend('with hourglass control (r=1.0540)','without hourglass control (r=0.1191)');
xlabel('mean(h)','fontsize',12);ylabel('(u_x)_{error}','fontsize',14);

% k1=LogFit(bt(:,1),bt(:,4));
% k2=LogFit(bt(:,1),bt(:,2));
% k3=LogFit(bt(:,1),bt(:,5));
% k4=LogFit(bt(:,1),bt(:,3));


==> sphimplicit/fluidParticle.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12924,        426]
NotebookOptionsPosition[     11581,        373]
NotebookOutlinePosition[     11925,        388]
CellTagsIndexPosition[     11882,        385]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
The energy functional for incompressible property is \[Alpha] (Div v)(Div v)\
\>", "Item",
 CellChangeTimes->{{3.7420114712551675`*^9, 3.742011545374407*^9}, {
  3.7420119593270836`*^9, 3.742011959330084*^9}}],

Cell["Here F=grad v, the gradient of the velocity field.", "Item",
 CellChangeTimes->{{3.7420114712551675`*^9, 3.742011545374407*^9}, {
  3.7420119593270836`*^9, 3.7420119792892256`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"F1", ",", "F2", ",", "F3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"F4", ",", "F5", ",", "F6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"F7", ",", "F8", ",", "F9"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fF", "=", 
   RowBox[{"Flatten", "[", "F", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"fic", "=", 
  RowBox[{
   RowBox[{"Tr", "[", "F", "]"}], 
   RowBox[{"Tr", "[", "F", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.7420115662165995`*^9, 3.74201160748796*^9}, 
   3.7420116509604464`*^9}],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"F1", "+", "F5", "+", "F9"}], ")"}], "2"]], "Output",
 CellChangeTimes->{3.742011608744032*^9, 3.7420116519765043`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ric", "=", 
  RowBox[{"D", "[", 
   RowBox[{"fic", ",", 
    RowBox[{"{", "fF", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.742011627497104*^9, 3.742011637182658*^9}, {
  3.742011678441018*^9, 3.742011681370186*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"F1", "+", "F5", "+", "F9"}], ")"}]}], ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"F1", "+", "F5", "+", "F9"}], ")"}]}], ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"F1", "+", "F5", "+", "F9"}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7420116384607315`*^9, 3.7420116548186665`*^9}, 
   3.742011686130458*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7420116587468915`*^9, 3.7420116616470575`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"F1", "+", "F5", "+", "F9"}], ")"}]}]},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"F1", "+", "F5", "+", "F9"}], ")"}]}]},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"F1", "+", "F5", "+", "F9"}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.742011662582111*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kic", "=", 
  RowBox[{"D", "[", 
   RowBox[{"fic", ",", 
    RowBox[{"{", 
     RowBox[{"fF", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.742011688481592*^9, 3.742011698488165*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0",
      ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7420116995312243`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kic", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7420117029094176`*^9, 3.7420117055295677`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "0", "0", "0", "2", "0", "0", "0", "2"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"2", "0", "0", "0", "2", "0", "0", "0", "2"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"2", "0", "0", "0", "2", "0", "0", "0", "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7420117058875875`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f\[Eta]", "=", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"Tr", "[", 
    RowBox[{"F", ".", 
     RowBox[{"F", "\[Transpose]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.742011762713838*^9, 3.742011786785215*^9}, {
  3.7420119070610943`*^9, 3.7420119091972165`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["F1", "2"], "+", 
    SuperscriptBox["F2", "2"], "+", 
    SuperscriptBox["F3", "2"], "+", 
    SuperscriptBox["F4", "2"], "+", 
    SuperscriptBox["F5", "2"], "+", 
    SuperscriptBox["F6", "2"], "+", 
    SuperscriptBox["F7", "2"], "+", 
    SuperscriptBox["F8", "2"], "+", 
    SuperscriptBox["F9", "2"]}], ")"}], " ", "\[Eta]"}]], "Output",
 CellChangeTimes->{3.7420117888943357`*^9, 3.7420119127414193`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R\[Eta]", "=", 
   RowBox[{"D", "[", 
    RowBox[{"f\[Eta]", ",", 
     RowBox[{"{", "fF", "}"}]}], "]"}]}], ";", 
  RowBox[{"R\[Eta]", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.742011804636236*^9, 3.74201182655849*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"2", " ", "F1", " ", "\[Eta]"}]},
      {
       RowBox[{"2", " ", "F2", " ", "\[Eta]"}]},
      {
       RowBox[{"2", " ", "F3", " ", "\[Eta]"}]},
      {
       RowBox[{"2", " ", "F4", " ", "\[Eta]"}]},
      {
       RowBox[{"2", " ", "F5", " ", "\[Eta]"}]},
      {
       RowBox[{"2", " ", "F6", " ", "\[Eta]"}]},
      {
       RowBox[{"2", " ", "F7", " ", "\[Eta]"}]},
      {
       RowBox[{"2", " ", "F8", " ", "\[Eta]"}]},
      {
       RowBox[{"2", " ", "F9", " ", "\[Eta]"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7420118272535295`*^9, 3.742011914466518*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"K\[Eta]", "=", 
   RowBox[{"D", "[", 
    RowBox[{"f\[Eta]", ",", 
     RowBox[{"{", 
      RowBox[{"fF", ",", "2"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"K\[Eta]", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.742011834094921*^9, 3.7420118517329297`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", " ", "\[Eta]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"2", " ", "\[Eta]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"2", " ", "\[Eta]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"2", " ", "\[Eta]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"2", " ", "\[Eta]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"2", " ", "\[Eta]"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"2", " ", "\[Eta]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"2", " ", "\[Eta]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"2", " ", "\[Eta]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.742011852524975*^9, 3.742011916545637*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
It is possible that the velocity is the independent variable for the \
incompressible fluid. The position of the mass point is not so important \
since the potential energy (including the viscous damping, the propetry of \
incompressible is enforced by the divergence of the velocity field). The \
function of the displacement is only the configuration of the kernel, or the \
element.\
\>", "Item",
 CellChangeTimes->{{3.7420119886527615`*^9, 3.742012188874213*^9}}],

Cell["", "Item",
 CellChangeTimes->{{3.7420121937014894`*^9, 3.7420121965986547`*^9}}],

Cell["\<\
Let\[CloseCurlyQuote]s consider the compressible fluid. Using the governing \
equation of the traditional fluid.

\
\>", "Item",
 CellChangeTimes->{{3.742012201385929*^9, 3.742012249908704*^9}}]
}, Open  ]]
},
WindowSize->{759, 738},
WindowMargins->{{327, Automatic}, {41, Automatic}},
FrontEndVersion->"10.1 for Microsoft Windows (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 219, 4, 29, "Item"],
Cell[802, 28, 187, 2, 29, "Item"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1026, 35, 658, 20, 72, "Input"],
Cell[1687, 57, 177, 4, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1901, 66, 246, 6, 31, "Input"],
Cell[2150, 74, 511, 15, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2698, 94, 129, 2, 31, "Input"],
Cell[2830, 98, 1060, 36, 161, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3927, 139, 223, 6, 31, "Input"],
Cell[4153, 147, 1357, 39, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5547, 191, 131, 2, 31, "Input"],
Cell[5681, 195, 1063, 25, 161, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6781, 225, 289, 7, 31, "Input"],
Cell[7073, 234, 483, 13, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7593, 252, 269, 7, 31, "Input"],
Cell[7865, 261, 1180, 36, 161, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9082, 302, 299, 8, 31, "Input"],
Cell[9384, 312, 1371, 34, 218, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10792, 351, 477, 8, 79, "Item"],
Cell[11272, 361, 86, 1, 29, "Item"],
Cell[11361, 364, 204, 6, 62, "Item"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> sphimplicit/hourglassEnergyNote.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14228,        517]
NotebookOptionsPosition[     12393,        448]
NotebookOutlinePosition[     12738,        463]
CellTagsIndexPosition[     12695,        460]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"F1", ",", "F2", ",", "F3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"F4", ",", "F5", ",", "F6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"F7", ",", "F8", ",", "F9"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fF", "=", 
  RowBox[{"Flatten", "[", "F", "]"}]}]], "Input",
 CellChangeTimes->{{3.741326463360856*^9, 3.7413264677951097`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "F1", ",", "F2", ",", "F3", ",", "F4", ",", "F5", ",", "F6", ",", "F7", ",",
    "F8", ",", "F9"}], "}"}]], "Output",
 CellChangeTimes->{3.7413264686731596`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fF2", "=", 
   RowBox[{"fF", ".", "fF"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7413264717503357`*^9, 3.7413264803518276`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"kF", "=", 
   RowBox[{"D", "[", 
    RowBox[{"fF2", ",", 
     RowBox[{"{", 
      RowBox[{"fF", ",", "2"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"kF", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.741326484131044*^9, 3.7413264999659495`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "2", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "2", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "2", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "2", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "2", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "2", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "2", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.741326500625987*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"IY", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"yl", "-", "y0"}], ")"}], "^", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"yr", "-", "y0"}], ")"}], "^", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7413265457525682`*^9, 3.7413265861618795`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kY", "=", 
  RowBox[{"D", "[", 
   RowBox[{"IY", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"yl", ",", "y0", ",", "yr"}], "}"}], ",", "2"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7413265955084143`*^9, 3.7413266119023523`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "4", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.741326613210427*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kY", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7413266148005176`*^9, 3.7413266178566923`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", 
      RowBox[{"-", "2"}], "0"},
     {
      RowBox[{"-", "2"}], "4", 
      RowBox[{"-", "2"}]},
     {"0", 
      RowBox[{"-", "2"}], "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.741326618202712*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "4", ",", 
      RowBox[{"-", "2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.7413266589760447`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IY", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"xi", "+", "yl", "-", "y0"}], ")"}], "^", "2"}]}]], "Input",
 CellChangeTimes->{{3.7413278478590446`*^9, 3.741327866604117*^9}}],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"xi", "-", "y0", "+", "yl"}], ")"}], "2"]], "Output",
 CellChangeTimes->{3.7413278693582745`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rY", "=", 
  RowBox[{"D", "[", 
   RowBox[{"IY", ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"yl", ",", "y0"}], "}"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7413278732714977`*^9, 3.741327888458367*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"xi", "-", "y0", "+", "yl"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"xi", "-", "y0", "+", "yl"}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7413278893614187`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kY", "=", 
  RowBox[{"D", "[", 
   RowBox[{"IY", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"yl", ",", "y0"}], "}"}], ",", "2"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7413278975268855`*^9, 3.741327905491341*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.741327906246384*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kY", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.741327923920395*^9, 3.7413279271345787`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", 
      RowBox[{"-", "2"}]},
     {
      RowBox[{"-", "2"}], "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.741327927798617*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"yl", "=", 
   RowBox[{"{", 
    RowBox[{"yl1", ",", "yl2", ",", "yl3"}], "}"}]}], ";", 
  RowBox[{"y0", "=", 
   RowBox[{"{", 
    RowBox[{"y01", ",", "y02", ",", "y03"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IYv", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"yl", "-", "y0"}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{"yl", "-", "y0"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.741330303883423*^9, 3.741330364576517*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"yl0", "=", 
   RowBox[{"{", 
    RowBox[{
    "yl1", ",", "yl2", ",", "yl3", ",", "y01", ",", "y02", ",", "y03"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"rY", "=", 
  RowBox[{"D", "[", 
   RowBox[{"IYv", ",", 
    RowBox[{"{", "yl0", "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7413303730015306`*^9, 3.74133041175659*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "y01"}], "+", "yl1"}], ")"}]}], ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "y02"}], "+", "yl2"}], ")"}]}], ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "y03"}], "+", "yl3"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "y01"}], "+", "yl1"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "y02"}], "+", "yl2"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "y03"}], "+", "yl3"}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7413304128165913`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kY", "=", 
  RowBox[{"D", "[", 
   RowBox[{"IYv", ",", 
    RowBox[{"{", 
     RowBox[{"yl0", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7413304260046115`*^9, 3.7413304430066376`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7413304447966404`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kY", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.741330447596645*^9, 3.74133045030365*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "0", "0", 
      RowBox[{"-", "2"}], "0", "0"},
     {"0", "2", "0", "0", 
      RowBox[{"-", "2"}], "0"},
     {"0", "0", "2", "0", "0", 
      RowBox[{"-", "2"}]},
     {
      RowBox[{"-", "2"}], "0", "0", "2", "0", "0"},
     {"0", 
      RowBox[{"-", "2"}], "0", "0", "2", "0"},
     {"0", "0", 
      RowBox[{"-", "2"}], "0", "0", "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7413304508636503`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"48", "/", "286"}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"1", "/", "3"}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7413501811004*^9, 3.7413502063868465`*^9}}],

Cell[BoxData["0.5516010295213603`"], "Output",
 CellChangeTimes->{3.741350207042884*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"F1", ",", "F2", ",", "F3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"F4", ",", "F5", ",", "F6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"F7", ",", "F8", ",", "F9"}], "}"}]}], "}"}]}], ";"}]], "Input"]
},
WindowSize->{1038, 842},
WindowMargins->{{Automatic, 81}, {Automatic, 113}},
FrontEndVersion->"10.1 for Microsoft Windows (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 324, 10, 31, "Input"],
Cell[CellGroupData[{
Cell[907, 34, 152, 3, 31, "Input"],
Cell[1062, 39, 203, 5, 31, "Output"]
}, Open  ]],
Cell[1280, 47, 165, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[1470, 55, 285, 8, 31, "Input"],
Cell[1758, 65, 1061, 25, 161, "Output"]
}, Open  ]],
Cell[2834, 93, 322, 10, 31, "Input"],
Cell[CellGroupData[{
Cell[3181, 107, 296, 9, 31, "Input"],
Cell[3480, 118, 386, 13, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3903, 136, 130, 2, 31, "Input"],
Cell[4036, 140, 747, 23, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4820, 168, 412, 14, 31, "Input"],
Cell[5235, 184, 72, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5344, 190, 203, 5, 31, "Input"],
Cell[5550, 197, 155, 4, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5742, 206, 251, 7, 31, "Input"],
Cell[5996, 215, 313, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6346, 230, 283, 9, 31, "Input"],
Cell[6632, 241, 255, 9, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6924, 255, 128, 2, 31, "Input"],
Cell[7055, 259, 671, 20, 56, "Output"]
}, Open  ]],
Cell[7741, 282, 503, 16, 52, "Input"],
Cell[CellGroupData[{
Cell[8269, 302, 381, 11, 52, "Input"],
Cell[8653, 315, 823, 30, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9513, 350, 227, 6, 31, "Input"],
Cell[9743, 358, 825, 23, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10605, 386, 125, 2, 31, "Input"],
Cell[10733, 390, 949, 28, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11719, 423, 240, 7, 31, "Input"],
Cell[11962, 432, 88, 1, 31, "Output"]
}, Open  ]],
Cell[12065, 436, 324, 10, 88, "Input"]
}
]
*)

(* End of internal cache information *)



==> sphimplicit/hourglassEnergyNote2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8945,        291]
NotebookOptionsPosition[      8006,        253]
NotebookOutlinePosition[      8350,        268]
CellTagsIndexPosition[      8307,        265]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"F1", ",", "F2", ",", "F3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"F4", ",", "F5", ",", "F6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"F7", ",", "F8", ",", "F9"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fF", "=", 
  RowBox[{"Flatten", "[", "F", "]"}]}]], "Input",
 CellChangeTimes->{{3.7413542990699344`*^9, 3.741354303215172*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "F1", ",", "F2", ",", "F3", ",", "F4", ",", "F5", ",", "F6", ",", "F7", ",",
    "F8", ",", "F9"}], "}"}]], "Output",
 CellChangeTimes->{{3.7413543045322466`*^9, 3.741354312040676*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k2", ",", "k4", ",", "k5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k3", ",", "k5", ",", "k6"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"fk", "=", 
   RowBox[{"Flatten", "[", "k", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.741354334995989*^9, 3.741354342544421*^9}, {
  3.7413546417845364`*^9, 3.7413546575684395`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "k1", ",", "k2", ",", "k3", ",", "k2", ",", "k4", ",", "k5", ",", "k3", ",",
    "k5", ",", "k6"}], "}"}]], "Output",
 CellChangeTimes->{3.7413543429544444`*^9, 3.7413546604556046`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"hgf", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"F", "\[Transpose]"}], ".", "F", ".", 
     RowBox[{"k", "\[Transpose]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.741354357531278*^9, 3.7413543791685157`*^9}, {
  3.741354412253408*^9, 3.7413544243400993`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kf", "=", 
  RowBox[{"D", "[", 
   RowBox[{"hgf", ",", 
    RowBox[{"{", 
     RowBox[{"fF", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.741354435144717*^9, 3.7413544471944065`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", "k1"}], ",", 
     RowBox[{"2", " ", "k2"}], ",", 
     RowBox[{"2", " ", "k3"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", "k2"}], ",", 
     RowBox[{"2", " ", "k4"}], ",", 
     RowBox[{"2", " ", "k5"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", "k3"}], ",", 
     RowBox[{"2", " ", "k5"}], ",", 
     RowBox[{"2", " ", "k6"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"2", " ", "k1"}], ",", 
     RowBox[{"2", " ", "k2"}], ",", 
     RowBox[{"2", " ", "k3"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"2", " ", "k2"}], ",", 
     RowBox[{"2", " ", "k4"}], ",", 
     RowBox[{"2", " ", "k5"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"2", " ", "k3"}], ",", 
     RowBox[{"2", " ", "k5"}], ",", 
     RowBox[{"2", " ", "k6"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"2", " ", "k1"}], ",", 
     RowBox[{"2", " ", "k2"}], ",", 
     RowBox[{"2", " ", "k3"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"2", " ", "k2"}], ",", 
     RowBox[{"2", " ", "k4"}], ",", 
     RowBox[{"2", " ", "k5"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"2", " ", "k3"}], ",", 
     RowBox[{"2", " ", "k5"}], ",", 
     RowBox[{"2", " ", "k6"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.741354448355473*^9, 3.7413546723082824`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Kf", "/", "2"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7413544558969045`*^9, 3.741354458941078*^9}, {
  3.7413546762695093`*^9, 3.7413546764375186`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"k1", "k2", "k3", "0", "0", "0", "0", "0", "0"},
     {"k2", "k4", "k5", "0", "0", "0", "0", "0", "0"},
     {"k3", "k5", "k6", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "k1", "k2", "k3", "0", "0", "0"},
     {"0", "0", "0", "k2", "k4", "k5", "0", "0", "0"},
     {"0", "0", "0", "k3", "k5", "k6", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "k1", "k2", "k3"},
     {"0", "0", "0", "0", "0", "0", "k2", "k4", "k5"},
     {"0", "0", "0", "0", "0", "0", "k3", "k5", "k6"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7413544594761095`*^9, 3.741354679020666*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rf", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"hgf", ",", 
      RowBox[{"{", "fF", "}"}]}], "]"}], "/", "2"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7413551921640167`*^9, 3.74135522317179*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"F1", " ", "k1"}], "+", 
    RowBox[{"F2", " ", "k2"}], "+", 
    RowBox[{"F3", " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"F1", " ", "k2"}], "+", 
    RowBox[{"F2", " ", "k4"}], "+", 
    RowBox[{"F3", " ", "k5"}]}], ",", 
   RowBox[{
    RowBox[{"F1", " ", "k3"}], "+", 
    RowBox[{"F2", " ", "k5"}], "+", 
    RowBox[{"F3", " ", "k6"}]}], ",", 
   RowBox[{
    RowBox[{"F4", " ", "k1"}], "+", 
    RowBox[{"F5", " ", "k2"}], "+", 
    RowBox[{"F6", " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"F4", " ", "k2"}], "+", 
    RowBox[{"F5", " ", "k4"}], "+", 
    RowBox[{"F6", " ", "k5"}]}], ",", 
   RowBox[{
    RowBox[{"F4", " ", "k3"}], "+", 
    RowBox[{"F5", " ", "k5"}], "+", 
    RowBox[{"F6", " ", "k6"}]}], ",", 
   RowBox[{
    RowBox[{"F7", " ", "k1"}], "+", 
    RowBox[{"F8", " ", "k2"}], "+", 
    RowBox[{"F9", " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"F7", " ", "k2"}], "+", 
    RowBox[{"F8", " ", "k4"}], "+", 
    RowBox[{"F9", " ", "k5"}]}], ",", 
   RowBox[{
    RowBox[{"F7", " ", "k3"}], "+", 
    RowBox[{"F8", " ", "k5"}], "+", 
    RowBox[{"F9", " ", "k6"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7413551981153564`*^9, 3.7413552238318276`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rf", "-", 
  RowBox[{"Flatten", "[", 
   RowBox[{"F", ".", "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7413552493172855`*^9, 3.7413552649221783`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.741355265688222*^9}]
}, Open  ]]
},
WindowSize->{759, 738},
WindowMargins->{{Automatic, 87}, {-11, Automatic}},
FrontEndVersion->"10.1 for Microsoft Windows (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 324, 10, 31, "Input"],
Cell[CellGroupData[{
Cell[907, 34, 152, 3, 31, "Input"],
Cell[1062, 39, 227, 5, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1326, 49, 507, 14, 31, "Input"],
Cell[1836, 65, 227, 5, 31, "Output"]
}, Open  ]],
Cell[2078, 73, 317, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[2420, 85, 224, 6, 31, "Input"],
Cell[2647, 93, 2027, 51, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4711, 149, 204, 4, 31, "Input"],
Cell[4918, 155, 1112, 25, 161, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6067, 185, 262, 8, 31, "Input"],
Cell[6332, 195, 1248, 39, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7617, 239, 178, 4, 31, "Input"],
Cell[7798, 245, 192, 5, 64, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> sphimplicit/logplot.m <==
bm=[286	0.844	2.23	0.15593	0.0030111	0.000002422	0.085926343
695	0.60798	1.69	0.102975	0.00294778	1.4825E-06	0.06309055
2609	0.3157	1.1018	0.0372979	0.002891	7.77581E-07	0.042613349
14250	0.1642	0.675	0.020813	0.0028186	3.623E-07	0.026502936
];
bmNoHG=[286 0.844 2.235 0.2566 3.543e-3 6.485e-6 0.2766
695 0.608 1.691 0.1633 0.00341 1.44e-5 0.2298
2609 0.316 1.102 0.0907 0.00302 8.59e-6 0.08914
14250 0.164 0.675 0.0736 0.00331 6.135e-6 0.0531];
hmean=(bm(:,2)+bm(:,3))/2;
 nd=[4,6,10,20]';
 hmean=3./nd;
% LogFit(hmean,bm(:,4))
% LogFit(hmean,bm(:,7))
% LogFit(hmean,bmNoHG(:,4))
% LogFit(hmean,bmNoHG(:,7))
% figure;
% loglog(hmean,bm(:,4),'-*',hmean,bmNoHG(:,4),'-s');
% legend('with hourglass control','without hourglass control');
% xlabel('Number of Nodes','fontsize',12);ylabel('$\|u\|_{error}$','fontsize',14,'Interpreter','latex');
% figure;
% loglog(hmean,bm(:,7),'-*',hmean,bmNoHG(:,7),'-s');
% xlabel('Number of Nodes','fontsize',12);ylabel('strain energy error','fontsize',12);
% legend('with hourglass control','without hourglass control');
% figure;
% loglog(hmean,bm(:,6),'-*',hmean,bmNoHG(:,6),'-s');
% xlabel('Number of Nodes','fontsize',12);ylabel('hourglass energy [J]','fontsize',12);
% legend('with hourglass control','without hourglass control');
% figure;
% loglog(hmean,bm(:,4),'-*',hmean,bmNoHG(:,4),'-s');
% legend('with hourglass control (r=1.539)','without hourglass control (r=0.738)');
% xlabel('mean(h)','fontsize',12);ylabel('$\|u\|_{error}$','fontsize',14,'Interpreter','latex');
% figure;
% loglog(hmean,bm(:,7),'-*',hmean,bmNoHG(:,7),'-s');
% xlabel('mean(h)','fontsize',12);ylabel('strain energy error','fontsize',12);
% legend('with hourglass control (r=1.428)','without hourglass control (r=1.016)');

figure;
loglog(hmean,bm(:,4),'-*',hmean,bmNoHG(:,4),'-s');
legend('with hourglass control (r=1.308)','without hourglass control (r=0.786)');
xlabel('mean(h)','fontsize',12);ylabel('$\|u\|_{error}$','fontsize',14,'Interpreter','latex');
% figure;
% loglog(hmean,bm(:,6),'-*',hmean,bmNoHG(:,6),'-s');
% xlabel('0.5(h_{max}+h_{min})','fontsize',12);ylabel('hourglass energy [J]','fontsize',12);
% legend('with hourglass control','without hourglass control');


==> sphimplicit/sphereDisplacementStress.m <==

xu=[20	22	24	26	28	30
7.21599	6.32767	4.87769	4.08315	3.55459	3.02755
7.10526	5.87212	4.93421	4.2043	3.625	3.15789];
xu=xu';
P = 1000; a = 20; b = 30; nu = 0.49999999; Et = 30*10^9;
ux =@(r) P* a^3* r/Et/(b^3 - a^3).* ((1 - 2* nu) + (1 + nu)* b^3/2./r.^3);
x=20:0.5:30;
plot(xu(:,1),xu(:,2)*1e-7,'*',x,ux(x),'-');
xlabel('r [m]','fontsize',12);ylabel('$u_r$ [m]','fontsize',14,'Interpreter','latex');
legend('Numerical','Exact');
%set(gca,'fontsize',20);


xu=[20	22	24	26	28	30
7.68	6.5313	5.7444	5.20145	4.74775	4.44882
9.5887	7.8396	6.1465	5.83185	5.09	4.734];
xu=xu';
P = 1000; a = 20; b = 30; nu = 0.3; Et = 30*10^9;
ux =@(r) P* a^3* r/Et/(b^3 - a^3).* ((1 - 2* nu) + (1 + nu)* b^3/2./r.^3);
x=20:0.5:30;
plot(xu(:,1),xu(:,2)*1e-7,'*',xu(:,1),xu(:,3)*1e-7,'<-',x,ux(x),'-');
xlabel('r [m]','fontsize',12);ylabel('$u_r$ [m]','fontsize',14,'Interpreter','latex');
legend('Hourglass control','No hourglass control','Exact');

%no hourglass control
xu=[20	22	24	26	28	30
9.5887	7.8396	6.1465	5.83185	5.09	4.734];
xu=xu';
P = 1000; a = 20; b = 30; nu = 0.3; Et = 30*10^9;
ux =@(r) P* a^3* r/Et/(b^3 - a^3).* ((1 - 2* nu) + (1 + nu)* b^3/2./r.^3);
x=20:0.5:30;
plot(xu(:,1),xu(:,2)*1e-7,'*',x,ux(x),'-');
xlabel('r [m]','fontsize',12);ylabel('$u_r$ [m]','fontsize',14,'Interpreter','latex');
legend('Numerical','Exact');

sr=@(r) P*a^3*(b^3-r.^3)./(r.^3*(a^3-b^3));
plot(sx(:,1),sx(:,2),'*',x,sr(x))






